Enhancing Adversarial Robustness for Deep Metric Learning

Owing to security implications of adversarial vulnerability, adversarial robustness of deep metric learning models has to be improved. In order to avoid model collapse due to excessively hard examples, the existing defenses dismiss the min-max adversarial training, but instead learn from a weak adversary inefficiently. Conversely, we propose Hardness Manipulation to efficiently perturb the training triplet till a specified level of hardness for adversarial training, according to a harder benign triplet or a pseudo-hardness function. It is flexible since regular training and min-max adversarial training are its boundary cases. Besides, Gradual Adversary, a family of pseudo-hardness functions is proposed to gradually increase the specified hardness level during training for a better balance between performance and robustness. Additionally, an Intra-Class Structure loss term among benign and adversarial examples further improves model robustness and efficiency. Comprehensive experimental results suggest that the proposed method, although simple in its form, overwhelmingly outperforms the state-of-the-art defenses in terms of robustness, training efficiency, as well as performance on benign examples.

==> introplot.py <==
import numpy as np
import matplotlib.pyplot as plt
import rich
import argparse
c = rich.get_console()
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = 'FreeSerif'
plt.rcParams['font.size'] = 15
plt.rcParams['text.usetex'] = False
plt.rcParams['mathtext.fallback'] = 'cm'

ag = argparse.ArgumentParser()
ag.add_argument('-w', '--whichone', type=int, required=True)
ag = ag.parse_args()

whichone = ag.whichone

ACT_R = {
    'ACT[R]': ( # [freeze]
        (27.5, 28.6, 30.6, 38.4, 46.5),
        (33.0, 17.0, 9.0, 5.0, 3.0),
        (33.9, 34.7, 31.3, 13.9, 5.8),
        ),
}
ACT_S = {
    'ACT[S]': ( # [freeze]
        (53.0, 49.3, 42.8, 40.5, 39.4),
        (3.0, 5.0, 9.0, 17.0, 33.0),
        (5.1, 7.1, 18.7, 23.7, 24.2),
        ),
}
HM_RM = {
    'HM[R,M]': ( # [freeze]
        (23.1, 23.8, 27.0, 30.7, 34.3),
        (33.0, 17.0, 9.0, 5.0, 3.0),
        (38.0, 38.0, 35.1, 27.1, 18.1),
        ),
}
HM_SM = {
    'HM[S,M]': ( # [freeze]
        (35.3, 37.4, 38.4, 40.6, 44.5),
        (33.0, 17.0, 9.0, 5.0, 3.0),
        (35.7, 34.8, 29.6, 22.1, 11.6),
        ),
}
HM_SLGA = {
    'HM[S,LGA]': ( # [freeze]
        (47.5, 42.7, 38.0, 37.0, 36.5),
        (3.0, 5.0, 9.0, 17.0, 33.0),
        (11.7, 20.8, 32.4, 34.5, 35.9),
        ),
}
HM_SHM = {
    'HM[S,-r/2]': ( # [freeze]
        (44.5, 40.0, 36.8, 35.2, 34.7),
        (3.0, 5.0, 9.0, 17.0, 33.0),
        (12.4, 24.7, 33.8, 36.8, 37.0),
        ),
}
HM_SLGAICS = {
    'HM[S,LGA]ICS': ( # [freeze]
        (45.2, 41.8, 37.2, 35.5, 34.9),
        (3.0, 5.0, 9.0, 17.0, 33.0),
        (15.2, 24.6, 33.5, 36.0, 36.0),
        ),
}

if whichone == 0:
    # all
    data = {
        **ACT_R,
        **ACT_S,
        **HM_RM,
        **HM_SM,
    }
elif whichone == 1:
    # fig 1
    data = {
        **ACT_R,
        **ACT_S,
        **HM_SLGAICS,
    }
elif whichone == 2:
    # effectiveness of HM
    data = {
        **ACT_R,
        **ACT_S,
        **HM_RM,
        **HM_SM,
    }
elif whichone == 3:
    # effectiveness of GA
    data = {
        **ACT_R,
        **ACT_S,
        **HM_SM,
        **HM_SHM,
        **HM_SLGA,
    }
elif whichone == 4:
    # effectivenss of ICS
    data = {
        **ACT_R,
        **ACT_S,
        **HM_SLGA,
        **HM_SLGAICS,
    }
else:
    raise ValueError

styledict = {
    'ACT[R]': {
        'marker': '.',
        'linestyle': ':',
        'color': 'tab:cyan',
        'linewidth': 2.0,
    },
    'ACT[S]': {
        'marker': '.',
        'linestyle': ':',
        'color': 'tab:orange',
        'linewidth': 2.0,
    },
    'HM[R,M]': {
        'marker': 'v',
        'linestyle': '-.',
        'color': 'tab:blue',
        'linewidth': 2.0,
    },
    'HM[S,M]': {
        'marker': '^',
        'linestyle': '-.',
        'color': 'tab:red',
        'linewidth': 2.0,
    },
    'HM[S,LGA]': {
        'marker': 'h',
        'linestyle': '-',
        'color': 'tab:pink',
        'linewidth': 2.0,
    },
    'HM[S,-r/2]': {
        'marker': '+',
        'linestyle': '-.',
        'color': 'tab:gray',
        'linewidth': 2.0,
    },
    'HM[S,LGA]ICS': {
        'marker': 'o',
        'linestyle': '-.',
        'color': 'crimson',
        'linewidth': 2.0,
    },
}

plt.figure(figsize=[10.8, 4.7])

ax = plt.subplot(1,2,1)
for (name, (r1, cost, ers)) in data.items():
    c.print(name, r1, cost, ers)

    if name in styledict:
        plt.plot(cost, ers, **(styledict[name]))
    else:
        plt.plot(cost, ers, marker='+', linestyle='-.', color='k')
    #if isinstance(cost, float):
    #    plt.annotate(name, xy=(cost, ers))
    #elif isinstance(cost, tuple):
    #    plt.annotate(name, xy=(cost[0], ers[0]))
plt.xlabel('Training Cost')
plt.ylabel('Robustness (ERS)')
plt.xscale('log', base=2)
#plt.axis('equal')
#plt.axis('square')

ax.annotate('↖ Better', xy=(0.04, 0.91), xycoords='axes fraction',
        bbox=dict(boxstyle="round,pad=0.3", fc="white", ec="k", lw=2),
        size=17)
ax.annotate('↘ Worse', xy=(0.75, 0.06), xycoords='axes fraction',
        bbox=dict(boxstyle="round,pad=0.3", fc="white", ec="k", lw=2),
        size=17)

if whichone == 1:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]&ICS'],
        loc='lower right',
        bbox_to_anchor=(0.99, 0.12),
        labelcolor='linecolor',
        )
if whichone == 2:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{R},\mathcal{M}$]',
        'HM[$\mathcal{S},\mathcal{M}$]'],
        bbox_to_anchor=(0.55,0.5),
        labelcolor='linecolor',
        )
if whichone == 3:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},\mathcal{M}$]',
        'HM[$\mathcal{S},-\gamma/2$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]',
        ],
        bbox_to_anchor=(0.50,0.57),
        labelcolor='linecolor',
        )
if whichone == 4:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]&ICS'],
        loc='lower right',
        bbox_to_anchor=(0.99, 0.12),
        labelcolor='linecolor',
        )

ax = plt.subplot(1,2,2)
for (name, (r1, cost, ers)) in data.items():
    c.print(name, r1, cost, ers)

    if name in styledict:
        plt.plot(r1, ers, **(styledict[name]))
    else:
        plt.plot(r1, ers, f'-o', color='k')
    #if isinstance(ers, float):
    #    plt.annotate(name, xy=(r1, ers))
    #elif isinstance(ers, tuple):
    #    plt.annotate(name, xy=(r1[0], ers[0]))
plt.xlabel('Recall@1')
plt.ylabel('Robustness (ERS)')
plt.gca().invert_xaxis()
#plt.axis('equal')
#plt.axis('square')

ax.annotate('↖ Better', xy=(0.04, 0.91), xycoords='axes fraction',
        bbox=dict(boxstyle="round,pad=0.3", fc="white", ec="k", lw=2),
        size=17)
ax.annotate('↘ Worse', xy=(0.75, 0.06), xycoords='axes fraction',
        bbox=dict(boxstyle="round,pad=0.3", fc="white", ec="k", lw=2),
        size=17)

if whichone == 1:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]&ICS'],
        loc='lower right',
        bbox_to_anchor=(0.99, 0.12),
        labelcolor='linecolor',
        )
if whichone == 2:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{R},\mathcal{M}$]',
        'HM[$\mathcal{S},\mathcal{M}$]'],
        bbox_to_anchor=(0.55,0.5),
        labelcolor='linecolor',
        )
if whichone == 3:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},\mathcal{M}$]',
        'HM[$\mathcal{S},-\gamma/2$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]',
        ],
        loc='lower right',
        bbox_to_anchor=(0.999,0.1),
        labelcolor='linecolor',
        )
if whichone == 4:
    ax.legend(['ACT[$\mathcal{R}$]',
        'ACT[$\mathcal{S}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]',
        'HM[$\mathcal{S},g_\mathsf{LGA}$]&ICS'],
        loc='lower right',
        bbox_to_anchor=(0.99, 0.12),
        labelcolor='linecolor',
        )

plt.tight_layout(pad=1.0)
#plt.show()

if whichone == 1:
    plt.savefig('introplot.svg')
elif whichone == 2:
    plt.savefig('fighmeff.svg')
elif whichone == 3:
    plt.savefig('figgaeff.svg')
elif whichone == 4:
    plt.savefig('figics.svg')
else:
    plt.savefig('introplot.svg')

